Fooling MOSS Detection with Pretrained Language Models

As artificial intelligence (AI) technologies become increasingly powerful and prominent in society, their misuse is a growing concern. In educational settings, AI technologies could be used by students to cheat on assignments and exams. In this paper we explore whether transformers can be used to solve introductory level programming assignments while bypassing commonly used AI tools to detect similarities between pieces of software. We find that a student using GPT-J [Wang and Komatsuzaki, 2021] can complete introductory level programming assignments without triggering suspicion from MOSS [Aiken, 2000], a widely used software similarity and plagiarism detection tool. This holds despite the fact that GPT-J was not trained on the problems in question and is not provided with any examples to work from. We further find that the code written by GPT-J is diverse in structure, lacking any particular tells that future plagiarism detection techniques may use to try to identify algorithmically generated code. We conclude with a discussion of the ethical and educational implications of large language models and directions for future research.

==> CIKM Plagiarism/analysis.py <==
import numpy as np
import pandas as pd
from pandas import DataFrame

from collections import defaultdict
import csv

keys = defaultdict(int)

with open("results.txt") as file:
	reader = csv.reader(file, delimiter=" ")
	counter = 0
	for row in reader:
		if row[0] in keys.keys():
			pass
		else:
			keys[row[0]] = counter
			counter += 1

tot = max(keys.values()) + 1

results = np.zeros_like(np.arange(tot**2).reshape((tot, tot)), dtype=float)


with open("results.txt") as file:
	reader = csv.reader(file, delimiter=" ")
	for row in reader:
		results[keys[row[0]], keys[row[1]]] = float(row[3])

==> CIKM Plagiarism/data/1-12.java <==

	public class HelloWorld {

		public static void main(String[] args) {

			System.out.println("Welcome to Java");
			System.out.println("Welcome to Java");
			System.out.println("Welcome to Java");
			System.out.println("Welcome to Java");
			System.out.println("Welcome to Java");

		}

	}

==> CIKM Plagiarism/data/1-13.java <==
public class HelloWorld {

    public static void main(String[] args) {
        for (int i = 0; i < 5; i++) {
            System.out.println("Welcome to Java");
        }
    }
}

==> CIKM Plagiarism/data/1-14.java <==
import java.util.Scanner;

public class Practice {
	public static void main(String[] args) {
	
	// create a Scanner
	Scanner sc = new Scanner(System.in);

	// print welcome message
	System.out.println("Welcome to Java.");
	// print welcome message again
	System.out.println("Welcome to Java.");
	// print welcome message again
	System.out.println("Welcome to Java.");
	// print welcome message again
	System.out.println("Welcome to Java.");
	// print welcome message again
	System.out.println("Welcome to Java.");
	}
}

==> CIKM Plagiarism/data/2-12.java <==
import java.util.Scanner;
import java.lang.*;
import java.io.*;

public class CylinderArea {

    public static void main(String[] args) {
        Scanner sc = new Scanner(System.in);
        double radius, length;
        System.out.print("Enter radius: ");
        radius = sc.nextDouble();
        System.out.print("Enter length: ");
        length = sc.nextDouble();
        double area;
        area = 2 * Math.pow(radius, 2) * Math.PI + 2 * rad  * Math.PI * length;
        double volume;
        volume = Math.pow(radius, 2) * Math.PI * length;
        System.out.println("The area of the cylinder is " + area + " and the volume is " + volume + ".");
    }
}


==> CIKM Plagiarism/data/2-15.java <==
import java.util.Scanner;

public class JavaApplication1 {
    public static void main(String[] args) {
        Scanner input = new Scanner(System.in);
        System.out.println("Enter Radius");
        int radius = input.nextDouble();
        System.out.println("Enter Length");
        int length = input.nextDouble();
        System.out.println(2 * Math.pow(radius, 2) * Math.PI + 2 * radius  * Math.PI * length);
        System.out.println(Math.pow(radius, 2) * Math.PI * length);
    }
}

==> CIKM Plagiarism/data/2-8.java <==
import java.lang.Math;
import java.util.Scanner;

public class CylinderAreaVol {
    public static void main(String[] args) {

        double radius;
        double length;
        double a;
        double v;

        Scanner keyboard = new Scanner(System.in);

        System.out.println("Enter the radius of the cylinder");
        radius = keyboard.nextDouble();

        System.out.println("Enter the length of the cylinder");
        length = keyboard.nextDouble();

        a = 2 * Math.pow(rad, 2) * Math.PI + 2 * rad  * Math.PI * len;
        v = Math.pow(radius, 2) * Math.PI * length;

        System.out.println(a, v)
    }
}

==> CIKM Plagiarism/data/3-13.java <==
import java.util.Scanner;
import java.lang.Math;

public class WeightBMI {

    public static void main(String[] args) {

        Scanner scan = new Scanner(System.in);
        System.out.println("Enter weight in pounds");
        double weight = scan.nextDouble();
        System.out.println("Enter height in feet and inches");
        double feet = scan.nextDouble();
        double inch = scan.nextDouble();
        double height = feet * 12 + inch;
        
        double bmi = weight * 0.45359237 / Math.pow(height * 0.0254, 2);
        System.out.println("BMI is: " + bmi);

        if(bmi < 18.5) {
            System.out.println("Underweight");
        } else if(18.5 <= bmi && bmi < 25) {
            System.out.println("Normal");
        } else if(25 <= bmi && bmi < 35) {
            System.out.println("Overweight");
        } else if(bmi >= 35) {
            System.out.println("Obese");
        }
    }
}

==> CIKM Plagiarism/data/3-14.java <==

import java.io.*;
import java.util.Scanner;
import java.lang.Math;


public class WeightAndHeight {
    public static void main (String[] args) {
        double height, weight, BMI;
    
        // input variables.
        Scanner in = new Scanner(System.in);
        System.out.println("Enter height: ");
        height = in.nextDouble(); // get user's height
    
        System.out.println("Enter weight: ");
        weight = in.nextDouble(); // get user's weight
    
        BMI = weight * 0.45359237 / Math.pow(height * 0.0254, 2); // calculate BMI
    
        System.out.println("The person's BMI is: " + BMI);
    
        if (BMI < 18.5) {
            System.out.println("The person is underweight.");
        } else if (18.5 <= BMI && BMI < 25) {
            System.out.println("The person is normal.");
        } else if (25 <= BMI && BMI < 35) {
            System.out.println("The person is overweight.");
        } else if (BMI >= 35) {
            System.out.println("The person is obese.");
        }
    }
}


==> CIKM Plagiarism/data/6-2.java <==
import java.util.Scanner;
public class Prog3{
    public static void main(String args[]){
        Scanner in = new Scanner(System.in);
        int[] arr;
        int i=0;
        arr = new int[10];
        for(int a = 0;a<=9;a++){
            arr[a] = in.nextInt();
        }
        for(i=0;i<10;i++){
            System.out.print(arr[i]);
        }
    }
}

==> CIKM Plagiarism/data/6-5.java <==
import java.util.Scanner;

public class Test {

public static void main(String[] args) {
    Scanner sc = new Scanner(System.in);

    int[] num = new int[10];

    System.out.println("Enter the numbers to reverse");
    for (int i = 0; i < num.length; i++) {
        num[i] = sc.nextInt();
    }

    for (int i = num.length - 1; i >= 0; i--) {
        System.out.print(num[i] + " ");
    }
}

}

==> CIKM Plagiarism/data/6-8.java <==
import java.util.Scanner;

class Solution {

	public static void main(String args[]) {
		
		Scanner sc = new Scanner(System.in);
		int[] array = new int[10];
		System.out.println("Enter 10 numbers one by one");
		
		for(int i=0; i<10; i++) {
			array[i] = sc.nextInt();
		}

		for(int i=9; i>=0; i--) {
			System.out.print(array[i] + " ");
		}
	}
}

==> CIKM Plagiarism/data/6-9.java <==
import java.util.*;

public class Reversed {

	public static void main(String[] args) {

		Scanner sc = new Scanner(System.in);
		System.out.println("Enter 10 integers");
		int[] nums = new int[10];

		for (int i = 0; i < nums.length; i++)
			nums[i] = sc.nextInt();

		for (int i = nums.length - 1; i >= 0; i--)
			System.out.println(nums[i]);
	}

}

==> CIKM Plagiarism/data/7-13.java <==
import java.util.Scanner;

public class Coding_comp_challenge {

    public static void main(String[] args) {
        Scanner sc = new Scanner(System.in);
        System.out.println("Enter a $4\times 4$ matrix of real numbers");
        double[][] m = new double[4][4];
        double sum = 0.0;
        for (int row = 0; row < 4; row++) {
            for (int column = 0; column < 4; column++) {
                m[row][column] = sc.nextDouble();
            }
        }
        for (int row = 0; row < 4; row++) {
            sum += m[row][row];
        }
        System.out.println("The sum of the numbers on the leading diagonal is: " + sum);
    }
}

==> CIKM Plagiarism/data/7-15.java <==
public class DiagonalSum {

    public static double sumMajorDiagonal(double[][] m) {
        double total = 0;
        for (int i = 0; i < m.length; i++) {
            for (int j = 0; j < m[0].length; j++) {
                if (j == i) {
                    total = total + m[i][j];
                } else {
                    total = total + 0;
                }
            }
        }
        return total;
    }
}

==> CIKM Plagiarism/data/7-5.java <==
import java.util.Scanner;
public class FindSumOfMajorDiagonal {
    public static void main(String[] args) {
        
        Scanner sc = new Scanner(System.in);
        double[][] array = new double[4][4];
        
        int i = 0;
        int j = 0;
        for(i = 0; i < array.length; i++) {
            for(j = 0; j < array[i].length; j++) {
                array[i][j] = sc.nextDouble();
            }
        }

        double total = 0;
        for(i = 0; i < array.length; i++) {
            total += array[i][i];
        }
        System.out.println(total);
    }
}

==> analysis.py <==
import numpy as np
import pandas as pd
from pandas import DataFrame

from collections import defaultdict
import csv

keys = defaultdict(int)

with open("results.txt") as file:
	reader = csv.reader(file, delimiter=" ")
	counter = 0
	for row in reader:
		if row[0] in keys.keys():
			pass
		else:
			keys[row[0]] = counter
			counter += 1

tot = max(keys.values()) + 1

results = np.zeros_like(np.arange(tot**2).reshape((tot, tot)), dtype=float)


with open("results.txt") as file:
	reader = csv.reader(file, delimiter=" ")
	for row in reader:
		results[keys[row[0]], keys[row[1]]] = float(row[3])

==> data/1-12.java <==

	public class HelloWorld {

		public static void main(String[] args) {

			System.out.println("Welcome to Java");
			System.out.println("Welcome to Java");
			System.out.println("Welcome to Java");
			System.out.println("Welcome to Java");
			System.out.println("Welcome to Java");

		}

	}

==> data/1-13.java <==
public class HelloWorld {

    public static void main(String[] args) {
        for (int i = 0; i < 5; i++) {
            System.out.println("Welcome to Java");
        }
    }
}

==> data/1-14.java <==
import java.util.Scanner;

public class Practice {
	public static void main(String[] args) {
	
	// create a Scanner
	Scanner sc = new Scanner(System.in);

	// print welcome message
	System.out.println("Welcome to Java.");
	// print welcome message again
	System.out.println("Welcome to Java.");
	// print welcome message again
	System.out.println("Welcome to Java.");
	// print welcome message again
	System.out.println("Welcome to Java.");
	// print welcome message again
	System.out.println("Welcome to Java.");
	}
}

==> data/2-12.java <==
import java.util.Scanner;
import java.lang.*;
import java.io.*;

public class CylinderArea {

    public static void main(String[] args) {
        Scanner sc = new Scanner(System.in);
        double radius, length;
        System.out.print("Enter radius: ");
        radius = sc.nextDouble();
        System.out.print("Enter length: ");
        length = sc.nextDouble();
        double area;
        area = 2 * Math.pow(radius, 2) * Math.PI + 2 * rad  * Math.PI * length;
        double volume;
        volume = Math.pow(radius, 2) * Math.PI * length;
        System.out.println("The area of the cylinder is " + area + " and the volume is " + volume + ".");
    }
}


==> data/2-15.java <==
import java.util.Scanner;

public class JavaApplication1 {
    public static void main(String[] args) {
        Scanner input = new Scanner(System.in);
        System.out.println("Enter Radius");
        int radius = input.nextDouble();
        System.out.println("Enter Length");
        int length = input.nextDouble();
        System.out.println(2 * Math.pow(radius, 2) * Math.PI + 2 * radius  * Math.PI * length);
        System.out.println(Math.pow(radius, 2) * Math.PI * length);
    }
}

==> data/2-8.java <==
import java.lang.Math;
import java.util.Scanner;

public class CylinderAreaVol {
    public static void main(String[] args) {

        double radius;
        double length;
        double a;
        double v;

        Scanner keyboard = new Scanner(System.in);

        System.out.println("Enter the radius of the cylinder");
        radius = keyboard.nextDouble();

        System.out.println("Enter the length of the cylinder");
        length = keyboard.nextDouble();

        a = 2 * Math.pow(rad, 2) * Math.PI + 2 * rad  * Math.PI * len;
        v = Math.pow(radius, 2) * Math.PI * length;

        System.out.println(a, v)
    }
}

==> data/3-13.java <==
import java.util.Scanner;
import java.lang.Math;

public class WeightBMI {

    public static void main(String[] args) {

        Scanner scan = new Scanner(System.in);
        System.out.println("Enter weight in pounds");
        double weight = scan.nextDouble();
        System.out.println("Enter height in feet and inches");
        double feet = scan.nextDouble();
        double inch = scan.nextDouble();
        double height = feet * 12 + inch;
        
        double bmi = weight * 0.45359237 / Math.pow(height * 0.0254, 2);
        System.out.println("BMI is: " + bmi);

        if(bmi < 18.5) {
            System.out.println("Underweight");
        } else if(18.5 <= bmi && bmi < 25) {
            System.out.println("Normal");
        } else if(25 <= bmi && bmi < 35) {
            System.out.println("Overweight");
        } else if(bmi >= 35) {
            System.out.println("Obese");
        }
    }
}

==> data/3-14.java <==

import java.io.*;
import java.util.Scanner;
import java.lang.Math;


public class WeightAndHeight {
    public static void main (String[] args) {
        double height, weight, BMI;
    
        // input variables.
        Scanner in = new Scanner(System.in);
        System.out.println("Enter height: ");
        height = in.nextDouble(); // get user's height
    
        System.out.println("Enter weight: ");
        weight = in.nextDouble(); // get user's weight
    
        BMI = weight * 0.45359237 / Math.pow(height * 0.0254, 2); // calculate BMI
    
        System.out.println("The person's BMI is: " + BMI);
    
        if (BMI < 18.5) {
            System.out.println("The person is underweight.");
        } else if (18.5 <= BMI && BMI < 25) {
            System.out.println("The person is normal.");
        } else if (25 <= BMI && BMI < 35) {
            System.out.println("The person is overweight.");
        } else if (BMI >= 35) {
            System.out.println("The person is obese.");
        }
    }
}


==> data/6-2.java <==
import java.util.Scanner;
public class Prog3{
    public static void main(String args[]){
        Scanner in = new Scanner(System.in);
        int[] arr;
        int i=0;
        arr = new int[10];
        for(int a = 0;a<=9;a++){
            arr[a] = in.nextInt();
        }
        for(i=0;i<10;i++){
            System.out.print(arr[i]);
        }
    }
}

==> data/6-5.java <==
import java.util.Scanner;

public class Test {

public static void main(String[] args) {
    Scanner sc = new Scanner(System.in);

    int[] num = new int[10];

    System.out.println("Enter the numbers to reverse");
    for (int i = 0; i < num.length; i++) {
        num[i] = sc.nextInt();
    }

    for (int i = num.length - 1; i >= 0; i--) {
        System.out.print(num[i] + " ");
    }
}

}

==> data/6-8.java <==
import java.util.Scanner;

class Solution {

	public static void main(String args[]) {
		
		Scanner sc = new Scanner(System.in);
		int[] array = new int[10];
		System.out.println("Enter 10 numbers one by one");
		
		for(int i=0; i<10; i++) {
			array[i] = sc.nextInt();
		}

		for(int i=9; i>=0; i--) {
			System.out.print(array[i] + " ");
		}
	}
}

==> data/6-9.java <==
import java.util.*;

public class Reversed {

	public static void main(String[] args) {

		Scanner sc = new Scanner(System.in);
		System.out.println("Enter 10 integers");
		int[] nums = new int[10];

		for (int i = 0; i < nums.length; i++)
			nums[i] = sc.nextInt();

		for (int i = nums.length - 1; i >= 0; i--)
			System.out.println(nums[i]);
	}

}

==> data/7-13.java <==
import java.util.Scanner;

public class Coding_comp_challenge {

    public static void main(String[] args) {
        Scanner sc = new Scanner(System.in);
        System.out.println("Enter a $4\times 4$ matrix of real numbers");
        double[][] m = new double[4][4];
        double sum = 0.0;
        for (int row = 0; row < 4; row++) {
            for (int column = 0; column < 4; column++) {
                m[row][column] = sc.nextDouble();
            }
        }
        for (int row = 0; row < 4; row++) {
            sum += m[row][row];
        }
        System.out.println("The sum of the numbers on the leading diagonal is: " + sum);
    }
}

==> data/7-15.java <==
public class DiagonalSum {

    public static double sumMajorDiagonal(double[][] m) {
        double total = 0;
        for (int i = 0; i < m.length; i++) {
            for (int j = 0; j < m[0].length; j++) {
                if (j == i) {
                    total = total + m[i][j];
                } else {
                    total = total + 0;
                }
            }
        }
        return total;
    }
}

==> data/7-5.java <==
import java.util.Scanner;
public class FindSumOfMajorDiagonal {
    public static void main(String[] args) {
        
        Scanner sc = new Scanner(System.in);
        double[][] array = new double[4][4];
        
        int i = 0;
        int j = 0;
        for(i = 0; i < array.length; i++) {
            for(j = 0; j < array[i].length; j++) {
                array[i][j] = sc.nextDouble();
            }
        }

        double total = 0;
        for(i = 0; i < array.length; i++) {
            total += array[i][i];
        }
        System.out.println(total);
    }
}
